Weighted Directional Total Nuclear Variation for Joint Yttrium-90 PET/SPECT Reconstruction with CTAC-derived Guidance

Quantitative post-treatment activity imaging is essential for personalised dosimetry after Yttrium-90 selective internal radiation therapy (SIRT). Yttrium-90 PET offers high spatial resolution but is extremely low-count, whereas bremsstrahlung SPECT has higher count statistics but is degraded by blur, scatter, and septal penetration. Since both modalities image the same microsphere distribution, joint synergistic reconstruction can exploit their physical coupling, with CT attenuation correction (CTAC) providing additional anatomical guidance. We propose weighted directional total nuclear variation (w-dTNV), a joint variational regulariser for coupled PET/SPECT reconstruction with CTAC-guided anisotropy. w-dTNV penalises the nuclear norm of a dual-modality Jacobian, promoting co-located, geometry-consistent edges without forcing intensity correlation. Directionality is derived from the CTAC attenuation map $\mu$ and applied to PET/SPECT gradients, allowing efficient per-voxel spectral computations. PET/SPECT scale disparity is mitigated using data-driven modality normalisation from preliminary reconstructions. We evaluate w-dTNV on a NEMA IEC phantom with 20 bootstrapped PET noise realisations and on 9 post-SIRT patients with 45 lesions, against dTV, w-TNV, and sequential hybrid kernel expectation maximisation (SHKEM). In the phantom, w-dTNV improves recovery coefficients over dTV and w-TNV, and improves recovery over SHKEM for the smallest spheres. In patients, w-dTNV gives higher tumour-to-background ratios than SHKEM at comparable background activity. These results suggest that CTAC-guided synergistic variational coupling improves lesion recovery and clinical lesion contrast, offering a practical route towards more stable post-SIRT Yttrium-90 activity estimates for personalised dosimetry.

==> LaTeX/tstex_modules/_api.ts <==
//THIS FILE DEFINES TS-TEX's API AND SHOULD NOT BE EDITED. IF EDITED YOU CAN REWRITE THIS FILE USING TsApiFile.rewrite().
//CHANGING ANY OF THIS CONTENT WILL NOT AFFECT THE ACTUAL API THAT IS EXPOSED BY THE RUNTIME AND THEREFORE WILL HAVE NO EFFECT!

export interface IRange 
{
  start: ILocation;
  end: ILocation;
}
export interface ILocation
{
  offset: number;
  line: number;
  column: number;
}

export abstract class ScopeAbstract
{
  abstract input(file: string): string;
  abstract configure(key: string, value: any);
  abstract config<T>(key: string): T;
  abstract fn(fn: () => any);
  abstract eval(code: string);
  abstract str(o: any): string;
  abstract get state(): "idle"|"building";
  workdir: string;
}

export interface IResolvable
{
}

export type IRootNode = IFnNode | ITextNode;
export type NodeType = "fn" | "text" | "parameter" | "parametersep" | "fnname" | "parameterlist" | "typeannotation" | "comment";


export interface INode
{
  range: IRange;
  type: NodeType;
}

export interface ITextNode extends INode
{
  getText(filetext: string);
}

export interface IFnNode extends INode
{
  complete: boolean;
  parameters: IParameterListNode;
  name: IFnNameNode;

  getStatementText(filetext: string);
}

export interface IFnNameNode extends INode
{
  name: string;
}

export interface IParameterListNode extends INode
{
  parameters: IParameterNode[];
}

export interface IParameterNode extends INode
{
  annotation: IAnnotationNode;
}

export interface IParameterSeperatorNode extends INode {}
export interface IAnnotationNode extends INode {}

export interface IResolver
{
  resolve<T>(type: string, key?: string): T;
  register(object: any, type: string, key?: string);
  unregister(object: any);
}

export interface ISourceFile
{
  path: string;
  nodes: IRootNode[];
  text: string;
}

export interface ILifecycleHookComponent
{
  _prebuild?();
  _postbuild?();
  _init?();
  _finalize?();
  _resolvable?: boolean;
  _resolver: IResolver;
}

export interface IModule extends ILifecycleHookComponent
{
}

export interface ILoggerFactory
{
  getLogger(componentName: string): ILogger;
  registerLogLambda(lambda: (component: string, message: string, level?: LogLevel, error?: any) => any);
}

export enum LogLevel
{
  Debug, Verbose, Info, Warn, Error
}

export interface ILogger
{
  log(message: string, level?: LogLevel, error?: any);
}

export interface IDiagnostic
{
  message: string;
  level: DiagnosticLevel;
  location: IOffsetRange;
}

export interface IOffsetRange
{
  start: number;
  end: number;
}

export type DiagnosticLevel = "fatal"|"warn"|"error"|"info";

export class DiagnosticError extends Error
{
  diagnostic: IDiagnostic;
  constructor(message: string, level: DiagnosticLevel, location: IOffsetRange = null)
  {
    super(message);
    location = location || {
      start: 0,
      end: null
    };
    this.diagnostic = {
      message,
      level,
      location
    };
  }
}

export interface ICompletionItem
{
  name: string;
  sortText: string;
  insertText?: string;
  hasAction?: true;
  source?: string;
  isRecommended?: true;
}

export interface ICompletionItemProvider extends ILifecycleHookComponent
{
  provideCompletionItems(triggerChar: string, node: IRootNode, file: ISourceFile): ICompletionItem[];
}

export const l = String.raw;
export const SCOPE: ScopeAbstract = null;
export const RESOLVER: IResolver = null;


